Fuzzing Microservices: A Series of User Studies in Industry on Industrial Systems with EvoMaster

With several microservice architectures comprising of thousands of web services, used to serve 630 million customers, companies like Meituan face several challenges in the verification and validation of their software. This paper reports on our experience of integrating EvoMaster (a search-based white-box fuzzer) in the testing processes at Meituan over almost 2 years. Two user studies were carried out in 2021 and in 2023 to evaluate two versions of EvoMaster, respectively, in tackling the test generation for industrial web services which are parts of a large e-commerce microservice system. The two user studies involve in total 321,131 lines of code from five APIs and 27 industrial participants at Meituan. Questionnaires and interviews were carried out in both user studies with employees at Meituan. The two user studies demonstrate clear advantages of EvoMaster (i.e., code coverage and fault detection) and the urgent need to have such a fuzzer in industrial microservices testing. To study how these results could generalize, a follow up user study was done in 2024 with five engineers in the five different companies. Our results show that, besides their clear usefulness, there are still many critical challenges that the research community needs to investigate to improve performance further.

==> compile.sh <==
#!/bin/bash

export NAME=main-jss
export CC=pdflatex

rm -f $NAME.aux $NAME.bbl $NAME.blg

$CC  $NAME.tex
bibtex $NAME
$CC $NAME.tex
$CC $NAME.tex


#export NAME=main-emse
#export CC=pdflatex
#
#rm -f $NAME.aux $NAME.bbl $NAME.blg
#
#$CC  $NAME.tex
#bibtex $NAME
#$CC $NAME.tex
#$CC $NAME.tex


export NAME=main-arxiv
rm -f $NAME.aux $NAME.bbl $NAME.blg
$CC  $NAME.tex
bibtex $NAME
$CC $NAME.tex
$CC $NAME.tex

==> scripts/analyze.R <==
##################################################################################################
# WARN  copied&pasted from util.R to make it self-contained
##################################################################################################


# Recursively search for all files given the [filePattern] into the given [directory].
# Return a new single table in which all such data is combined together.
# You might specify some columns with [ignoreColumns] if you need to skip them.
gatherAllTables <- function(directory, ignoreColumns = NULL, filePattern = "^statistics(\\w|-|_|\\.)*\\.csv$") {
  allTables = NULL

  for (table in list.files(directory, recursive = TRUE, full.names = TRUE, pattern = filePattern)) {

    cat("Reading: ", table, "\n")

    tryCatch({ dt <- read.csv(table, header = T) },
             error = function(e) {
               cat("Error in reading table ", table, "\n", paste(e), "\n")
             })

    if (!is.null(ignoreColumns)) {
      for (name in ignoreColumns) {
        dt[name] = NULL
      }
    }

    ##
    dt["seed"]= paste("", table, sep = "")

    if (is.null(allTables)) {
      allTables = dt
    } else {
      tryCatch({ allTables = rbind(allTables, dt) },
               error = function(e) {
                 cat("Error in concatenating table ", table, "\n", paste(e), "\n")
               })
    }
  }
  return(allTables)
}

# Recursively gather all data from [directory] given the [filePattern] name.
# Output such data in a zipped file with path [zipFile].
gatherAndSaveData <- function(directory, zipFile, ignoreColumns = NULL, filePattern = "^statistics(\\w|-|_|\\.)*\\.csv$") {
  cat("Loading data...", date(), "\n")

  dt = gatherAllTables(directory, ignoreColumns, filePattern)

  cat("Data is loaded. Starting compressing. ", date(), "\n")

  write.table(dt, file = gzfile(zipFile))

  cat("Data is compressed and saved. Starting reading back. ", date(), "\n")

  table <- read.table(gzfile(zipFile), header = T)

  cat("Data read back. Done! ", date(), "\n")

  return(table)
}

### return a boolean vector, where each position in respect to x is true if that element appear in y
areInTheSubset <- function(x, y) {

  ### first consider vector with all FALSE
  result = x != x
  for (k in y) {
    result = result | x == k
  }
  return(result)
}


### Compute Vargha-Delaney A12 statistics
measureA <- function(a, b) {

  if (length(a) == 0 & length(b) == 0) {
    return(0.5)
  } else if (length(a) == 0) {
    ## motivation is that we have no data for "a" but we do for "b".
    ## maybe the process generating "a" always fail (eg out of memory)
    return(0)
  } else if (length(b) == 0) {
    return(1)
  }

  r = rank(c(a, b))
  r1 = sum(r[seq_along(a)])

  m = length(a)
  n = length(b)
  A = (r1 / m - (m + 1) / 2) / n

  return(A)
}


SUTS2023 <- c("com.sankuai.grocerytms.bidding", "com.sankuai.grocerymaterial.inventory", "com.sankuai.grocerygridstation.mission")

formatSUT <- function(sut){
  if(identical(sut,"com.sankuai.grocerygridstation.mission"))
    return("CS3-2023")
  if(identical(sut,"com.sankuai.grocerymaterial.inventory"))
    return("CS2-2023")
  if(identical(sut,"com.sankuai.grocerytms.bidding"))
    return("CS1-2023")
}


##################################################################################################

DATA_VERSION = "2023"#1_2_1"

# Folder where files like tables and graphs should be saved to
GENERATED_FILES = "../generated_files"

# Where all the CSV files of the experiments are stored
DATA_DIR = paste("../data/", DATA_VERSION, sep = "")

# Zip file of the aggregated data
ZIP_FILE = paste("../compressedData","_",DATA_VERSION, sep = "")
SNAP_ZIP_FILE=paste("../compressedSnapshotData","_",DATA_VERSION, sep = "")

# collect all data and save to zip
init <- function() {
  k = gatherAndSaveData(DATA_DIR, ZIP_FILE)
  z = gatherAndSaveData(DATA_DIR, SNAP_ZIP_FILE, filePattern="^snapshot(\\w|-|_|\\.)*\\.csv$")
}


# print some stats on the data
checkData <- function() {

  dt <- read.table(gzfile(ZIP_FILE), header = T)
  projects = sort(unique(dt$id))
  budgets <- sort(unique(dt$maxTime))
  labels = sort(unique(dt$labelForExperiments))

  cat("Total projects: ", length(projects),"\n")
  cat("Total configurations: ", length(labels),"\n")
  cat("Total runs: ", length(dt$algorithm), "\n")


  for (proj in projects) {
        cat("\n\n-------------------------------------\n")
        cat("Project", proj, "\n")
        projMask = dt$id == proj

        for(conf in labels){
          for(budget in budgets){
            confMask = dt$labelForExperiments == conf
            cat("CONFIGURATION:",conf,"\n")
            cat("Budget", budget, "\n")
            checkProject(dt,projMask & confMask & dt$maxTime == budget)
          }

        }
  }

  cat("\n\n-------------------------------------\n")
}

checkProject <- function(dt,mask){

  data = dt$coveredLines[mask]
  seconds = dt$elapsedSeconds[mask]

  cat("Time (seconds):", mean(seconds), "\n")
  cat("Evaluated actions:", mean(dt$evaluatedActions[mask]), "\n")
  cat("Runs: ", length(seconds), "\n")
  cat("Coverage (lines): ", mean(data), "(", min(data), "-", max(data), ") \n")
  cat("\traw values: [",sort(data),"]\n")
  cat("\n\n")
}

coverageGraph <- function(budget = NULL, prefix = paste("plot_",DATA_VERSION, "_coverage", sep = ""), sprojects = NULL){
  dt <- read.table(gzfile(SNAP_ZIP_FILE), header = T)

  projects = sort(unique(dt$id))
  if(!is.null(sprojects))
    projects <- projects[projects %in% sprojects]

  budgets <- sort(unique(dt$maxActionEvaluations))
  if(!is.null(budget))
    budgets <- c(budget)

  for(budget in budgets){
    for (proj in projects) {

      baseMask = dt$id == proj

      halfMask = baseMask & dt$maxTime == "30m"
      oneMask = baseMask & dt$maxTime == "1h"
      tenMask = baseMask & dt$maxTime == "10h"


      targets = sort(unique(dt$interval))
      z = length(targets)

      half = rep(0, times = z)
      one = rep(0, times = z)
      ten = rep(0, times = z)

      for (i in 1 : z) {
        targetMask = dt$interval == targets[[i]]
        half[[i]] = mean(dt$coveredTargets[targetMask & halfMask])
        one[[i]] = mean(dt$coveredTargets[targetMask & oneMask])
        ten[[i]] = mean(dt$coveredTargets[targetMask & tenMask])
      }

      plot_colors = c("blue", "red", "green")
      line_width = 2

      pdf(paste(GENERATED_FILES, "/", prefix,"_",formatSUT(proj),".pdf", sep = ""))

      yMin = min(half,one,ten)
      yMax = max(half,one,ten)

      plot(ten, ylim = c(yMin, yMax), type = "o", col = plot_colors[[1]], pch = 21, lty = 1, lwd = line_width, ylab = "Covered Targets", xlab = "Budget Percentage", xaxt = "n",cex.lab=2, cex.axis=1.7, mgp=c(2.5,1,0))
      axis(side = 1, labels = targets, at = 1 : z,cex.lab=1.7, cex.axis=1.7)

      lines(one, type = "o", col = plot_colors[[2]], pch = 22, lty = 2, lwd = line_width)

      lines(half, type = "o", col = plot_colors[[3]], pch = 23, lty = 3, lwd = line_width)

      lx = 15
      ly = yMin + 0.5 * (yMax - yMin)

      legend(lx, ly, c("10h", "1h", "30min")
             , cex = 1.2, col = plot_colors
             , pch = 21 : 23
             , lty = 1 : 3)

      dev.off()
    }
  }
}


coverageTable <- function() {

  dt <- read.table(gzfile(ZIP_FILE), header = T)

  TABLE = paste(GENERATED_FILES, "/coverage_",DATA_VERSION,  ".tex", sep = "")
  unlink(TABLE)
  sink(TABLE, append = TRUE, split = TRUE)

  cat("\\begin{tabular}{ ll |  rr}\\\\ \n")
  cat("\\toprule \n")
  cat("SUT & TB  &Line Coverage \\% & \\# Detected Faults  \\\\ \n")
  cat("\\midrule \n")

  projects = SUTS2023 #sort(unique(dt$id))
  nprojects = length(projects)

  budgets = sort(unique(dt$maxTime))
  nbudgets = length(budgets)

  avgLines = rep(0, nprojects * nbudgets)
  avgBranches = rep(0, nprojects * nbudgets)
  avgFaults = rep(0, nprojects * nbudgets)

  for (i in 1:length(projects)) {
    proj = projects[[i]]
    projectMask =  dt$id == proj

    totLines = max(dt$numberOfLines[projectMask])
    totBranches = max(dt$numberOfBranches[projectMask])


    for (j in 1:length(budgets)) {

      BINDEX = (i-1)*nbudgets + j

      budget = budgets[[j]]

      if(j == 1)
        cat("\\emph{", formatSUT(proj), "}", sep = "")

      cat("&", budget, sep = "")

      budgetMask = projectMask & dt$maxTime == budget
      lines = dt$coveredLines[budgetMask]

      percent = 100 * (lines / totLines)
      avgLines[[BINDEX]] = mean(percent)
      cat(" & ")
      cat(formatC(mean(percent), digits = 1, format = "f"),"", sep = "")
      cat(" (",formatC(median(percent), digits = 1, format = "f"),")", sep = "")
      cat(" [")
      cat(formatC(min(percent), digits = 1, format = "f"),", ", sep = "")
      cat(formatC(max(percent), digits = 1, format = "f"),"]", sep = "")



      # branches = dt$coveredBranches[budgetMask]
      # percent = 100 * (branches / totBranches)
      # avgBranches[[BINDEX]] = mean(percent)
      # cat(" & ")
      # cat(formatC(mean(percent), digits = 1, format = "f"),"", sep = "")
      # cat(" (",formatC(median(percent), digits = 1, format = "f"),")", sep = "")
      # cat(" [")
      # cat(formatC(min(percent), digits = 1, format = "f"),", ", sep = "")
      # cat(formatC(max(percent), digits = 1, format = "f"),"]", sep = "")



      faults = dt$potentialFaults[budgetMask]
      avgFaults[[BINDEX]] = mean(faults)
      cat(" & ")
      cat(formatC(mean(faults), digits = 1, format = "f"), sep = "")
      cat(" (",median(faults),")", sep = "")
      cat(" [")
      cat(min(faults),", ", sep = "")
      cat(max(faults),"]", sep = "")


      cat(" \\\\ \n")

    }


  }

  cat("\\midrule \n")
  cat("Mean &")
  cat(" & ")
  cat(formatC(mean(avgLines), digits = 1, format = "f"),"", sep = "")
  cat(" & ")
  # cat(formatC(mean(avgBranches), digits = 1, format = "f"),"", sep = "")
  # cat(" & ")
  cat(formatC(mean(avgFaults), digits = 1, format = "f"), sep = "")
  cat(" \\\\ \n")

  cat("\\bottomrule \n")
  cat("\\end{tabular} \n")

  sink()
}

selectBestAndWorstLines <- function(budget = NULL){

  dt <- read.table(gzfile(ZIP_FILE), header = T)
  name = "lines"

  SELECT = paste(GENERATED_FILES, "/select_best_and_worst.txt", sep = "")
  unlink(SELECT)
  sink(SELECT, append = TRUE, split = TRUE)


  projects = sort(unique(dt$id))

  for (proj in projects) {
    cat("\n\n-------------------------------------\n")
    cat(proj, "\n")
    projectMask = dt$id == proj
    if(!is.null(budget))
      projectMask = dt$id == proj & dt$maxActionEvaluations == budget & dt$enableRPCExtraResponseTargets=="true"

    sdt <- subset(dt, projectMask & dt$algorithm=="MIO")
    best <- sdt[which.max(sdt$coveredLines),]
    worst <- sdt[which.min(sdt$coveredLines),]

    bestTargets <- sdt[which.max(sdt$coveredTargets),]
    worstTargets <- sdt[which.min(sdt$coveredTargets),]

    bestFaults <- sdt[which.max(sdt$potentialFaults),]
    worstFaults <- sdt[which.min(sdt$potentialFaults),]


    cat("best is a seed at ", best$seed, " with ",best$generatedTests," tests which achives ",best$coveredLines, " lines / total(",max(dt$numberOfLines[projectMask]), ")\n", sep = "")
    cat("best is a seed at ", bestTargets$seed, " with ",bestTargets$generatedTests," tests which achives ",bestTargets$coveredTargets, " targets and ",bestTargets$potentialFaults," faults \n", sep = "")
    cat("best is a seed at ", bestFaults$seed, " with ",bestFaults$generatedTests," tests which achives ",bestFaults$potentialFaults, " faults and ",bestFaults$coveredTargets," targets \n", sep = "")


    cat("worst is a seed at ", worst$seed, " with ",worst$generatedTests," tests which achives ",worst$coveredLines, " lines / total(",max(dt$numberOfLines[projectMask]), ")\n", sep = "")
    cat("worst is a seed at ", worstTargets$seed, " with ",worstTargets$generatedTests," tests which achives ",worstTargets$coveredTargets, " targets \n", sep = "")
    cat("worst is a seed at ", worstFaults$seed, " with ",worstFaults$generatedTests," tests which achives ",worstFaults$potentialFaults, " faults \n", sep = "")


  }

  sink()
}

##################################################################################################


formatMean <- function(data){
  return(formatC(mean(data), digits = 2, format = "f"))
}

abbPosition <- function(value){
  if(identical(value, "Quality Assurance Manager"))
    return("QAM")
  if(identical(value, "Quality Assurance Engineer"))
    return("QAE")
  if(identical(value, "Developer"))
    return("DPE")
  if(identical(value, "Development Manager"))
    return("DPM")
  if(identical(value, "Product Manager"))
    return("PDM")
  return(value)
}

emphasizeValueIfNeeded <- function(value, data, boldMax=TRUE){
  boldValue = max(data)
  underlineValue = min(data)
  if(!boldMax){
    boldValue = min(data)
    underlineValue = max(data)
  }

  if(value == boldValue)
    return(paste("\\textbf{",value, "}", sep = ""))
  if(value == underlineValue)
    return(paste("\\underline {",value, "}", sep = ""))
  return(value)

}

#def_density = c(10, 50, 20, 40, 30)
#def_angle = c(10, 30, 50, 70, 90)
#def_difficulty_rate = c("very-difficult","difficult","neutral","easy","very-easy")
def_quality_rate = c("very-high","high","moderate","low","very-low")

applicabilityTimeCost2023 <- function(){
  data <- read.table("../results/rpc-applicability.csv", sep = ",", header = TRUE)

  prefix = "applicability"

  # yl = c(0,7)
  # rateBarplot(prehandleFreqTable(data$Set_up_rate,def_difficulty_rate),prefix,"setup_rate",yl)
  # rateBarplot(prehandleFreqTable(data$Resolve_dependency_rate,def_difficulty_rate),prefix,"resolve_dependency_rate",yl)
  # rateBarplot(prehandleFreqTable(data$Write_driver_rate,def_difficulty_rate),prefix,"write_driver_rate",yl)
  # rateBarplot(prehandleFreqTable(data$Run_EvoMaster_rate,def_difficulty_rate),prefix,"run_EvoMaster_rate",yl)
  # rateBarplot(prehandleFreqTable(data$Execute_tests_rate,def_difficulty_rate),prefix,"execute_tests_rate",yl)
  #
  #
  TABLE = paste(GENERATED_FILES, "/new_exp_",prefix,"_timecost.tex", sep = "")
  unlink(TABLE)
  sink(TABLE, append = TRUE, split = TRUE)

  cat("\\begin{tabular}{ l rrrrr r}\\\\ \n")
  cat("\\toprule \n")
  cat("Position & Setup & Resolve dependency & Write driver & Run EvoMaster & Execute tests & Total\\\\ \n")
  cat("\\midrule \n")

  pos <- data$Position

  setupTime <- data$Set_up
  resolveTime <- data$Resolve_dependency
  writeTime <-data$Write_driver
  runTime <- data$Run_EvoMaster
  executeTime <- data$Execute_tests
  total_p <- rep(0, length(setupTime))
  for(i in 1: length(setupTime))
    total_p[i] <- as.numeric(setupTime[i])+as.numeric(resolveTime[i]) + as.numeric(writeTime[i]) + as.numeric(runTime[i])+ as.numeric(executeTime[i])

  for (i in 1:length(setupTime)) {
    cat(abbPosition(pos[i]), emphasizeValueIfNeeded(setupTime[i], setupTime, FALSE), emphasizeValueIfNeeded(resolveTime[i], resolveTime, FALSE), emphasizeValueIfNeeded(writeTime[i],writeTime,FALSE), emphasizeValueIfNeeded(runTime[i], runTime, FALSE), emphasizeValueIfNeeded(executeTime[i], executeTime, FALSE), emphasizeValueIfNeeded(total_p[i], total_p, FALSE), sep = " & ")
    cat("\\\\ \n")
  }
  cat("\\midrule \n")
  cat("Mean", formatMean(setupTime), formatMean(resolveTime), formatMean(writeTime), formatMean(runTime), formatMean(executeTime), formatMean(total_p), sep = " & ")
  cat("\\\\ \n")
  cat("Median",median(setupTime), median(resolveTime), median(writeTime), median(runTime), median(executeTime), median(total_p), sep = " & ")
  cat("\\\\ \n")
  cat("\\bottomrule \n")
  cat("\\end{tabular} \n")

  sink()
}


prehandleFreqTable <- function(data, defined_levels){
  data <- factor(data, levels = defined_levels)
  freq <- table(data)
  return(freq)
}



rateBarplot<- function(ratetable, prefix,suffix, yl=NULL){
  items <- names(ratetable)
  values <- as.numeric(ratetable)


  pdf(paste(GENERATED_FILES, "/new_exp_",prefix,"_",suffix,".pdf", sep = ""))
  if(is.null(yl))
    barplot(values, names.arg=items)
  else
    barplot(values, names.arg=items,ylim=yl)
  dev.off()
}
# coverageTable()

applicabilityTimeCost2023()


###########################

library(likert)
library(ggplot2)
library(plyr)
library(dplyr)

def_difficulty_rate = c("Very Difficult","Difficult","Moderate","Easy","Very Easy")
data <- read.table("../results/rpc-applicability.csv", sep = ",", header = TRUE)
data_2021 <- read.table("../results/rpc-applicability-2021.csv", sep = ",", header = TRUE)

items <- c("Set_up_rate","Resolve_dependency_rate","Write_driver_rate","Run_EvoMaster_rate","Execute_tests_rate")
items_label <- c("Set up","Resolve dependency","Write driver","Run EvoMaster","Execute tests")

default_pie_color = c("white", "lightblue", "mistyrose", "lightcyan", "lavender", "cornsilk")

setLevels <- function(data, lvl){
  for (i in 1:ncol(data)) {
    if(!is.numeric(data[,i]))
      data[,i] <- factor(data[,i], levels= lvl, ordered = TRUE)
  }
  return(data)
}

hasElement <- function(list, element){
  if(is.null(list) || is.null(element)) return(FALSE)
  return(element %in% list)
}

labelBoolen <- function(value, trueValue, trueLabel, falseLabel){
  if(is.character(value)){
    if(identical(value, trueValue))
      return(trueLabel)
    else
      return(falseLabel)
  }else{
    if(value == trueValue)
      return(trueLabel)
    else
      return(falseLabel)
  }
}

pieData<-function(pos, prefix,suffix, initAngle=NULL, skipLabelFormat = NULL, colorStart = NULL, info ="position", withPercentage=F){
  posItems <- names(pos)
  posValues <- as.numeric(pos)

  total <- sum(posValues)

  desPosItems <- posItems
  posLength = length(posItems)
  for (i in 1:length(posItems)) {
    if(hasElement(skipLabelFormat, desPosItems[i])){
      des <- desPosItems[i]
    } else
      des <-  gsub(" ", "\n", desPosItems[i])

    per <- ""
    if(withPercentage){
      per <- paste(formatC(posValues[i]/total * 100, format = "d"),"%",", ", sep = "")
    }

    desPosItems[i] <- paste(des," (",per ,posValues[i],")", sep = "")
  }
  pdf(paste(GENERATED_FILES, "/new_exp_",prefix,"_",info,"_",suffix, ".pdf", sep = ""))
  # pie(posValues, labels = desPosItems, cex =0.75, density=def_density[1:posLength], angle= def_angle[1:posLength])
  ig <- initAngle
  if(is.null(ig))
    ig = 0

  c_start <- colorStart
  if(is.null(c_start))
    c_start <-1

  c_end <- c_start + posLength - 1
  pie(posValues, labels = desPosItems, cex =1.5, col = default_pie_color[c_start:c_end], init.angle = ig)

  dev.off()
}

####### distribution of coverage for three layers ########

pdf(paste(GENERATED_FILES, "/exp_effectivenss_coverage_3layers_CS1_2021", ".pdf", sep = ""))
pie(c(62.8, 10.9, 46.3), labels=c("Client (62.8%)", "DAO (10.9%)", "Server (46.3%)"), cex =1.5, init.angle= 0, col=default_pie_color[4:6])
dev.off()

pdf(paste(GENERATED_FILES, "/exp_effectivenss_coverage_3layers_CS2_2021", ".pdf", sep = ""))
pie(c(62.8, 10.9, 46.3), labels=c("Client (79.8%)", "DAO (15.3%)", "Server (57.1%)"), cex =1.5, init.angle= 0, col=default_pie_color[4:6])
dev.off()

####### applicability ########
prefix="applicability"

####### position ########
pdf(paste(GENERATED_FILES, "/new_exp_",prefix,"_position_","2021", ".pdf", sep = ""))
pie(c(1), labels=c("Quality\nAssurance\nManager (1)"), cex =1.5, init.angle= 135, col=default_pie_color[4])
dev.off()


pos <- table(data$Position)
pieData(pos, prefix, "2023", skipLabelFormat = c("Development Manager"))

####### rates ########

app_data_2023 <- data[,items]
colnames(app_data_2023) <- items_label
app_data_2023 <- setLevels(app_data_2023, def_difficulty_rate)
results_2023 <- likert(app_data_2023)

app_data_2021 <- data_2021[,items]#data.frame(Set_up_rate="Easy",Resolve_dependency_rate="Moderate",Write_driver_rate="Easy",Run_EvoMaster_rate="Easy",Execute_tests_rate="Easy")
colnames(app_data_2021) <- items_label
app_data_2021 <- setLevels(app_data_2021, def_difficulty_rate)
results_2021 <- likert(app_data_2021)

# pdf(paste(GENERATED_FILES, "/new_exp_applicability_likert_plot_2021.pdf", sep = ""), width = 7, height = 3)
#
# likert.bar.plot(results_2021, group.order = items_label, plot.percents=TRUE, plot.percent.high= TRUE,
#                 plot.percent.low=TRUE, center = 3, colors = c("#f4a3a8","#ffc6c4","#D3D3D3","#c4e6c3","#96d2a4"), text.size=2.5) +
#   theme_bw() +
#   theme(panel.grid.major = element_blank()) +
#   theme(legend.position="bottom") +
#   theme(axis.text.y = element_text(colour = "black"))
#
# dev.off()

pdf(paste(GENERATED_FILES, "/new_exp_applicability_likert_plot_2023.pdf", sep = ""), width = 7, height = 3)

likert.bar.plot(results_2023, group.order = items_label, plot.percents=TRUE, plot.percent.high= TRUE,
                plot.percent.low=TRUE, center = 3, colors = c("#f4a3a8","#ffc6c4","#D3D3D3","#c4e6c3","#96d2a4"), text.size=2.5) +
  theme_bw() +
  theme(panel.grid.major = element_blank()) +
  theme(legend.position="bottom") +
  theme(axis.text.y = element_text(colour = "black"))


dev.off()


####### effectiveness ########

data_eff <- read.table("../results/rpc-effectiveness.csv", sep = ",", header = TRUE)
data_eff_2021 <- read.table("../results/rpc-effectiveness-2021.csv", sep = ",", header = TRUE)

valid_data <- subset(data_eff, data_eff$enough_time == "Y")

prefix="effectiveness"

####### position ########

pos <- table(data_eff_2021$Position)
pieData(pos, prefix, "2021",100, colorStart=4)

pos <- table(data_eff$Position)
pieData(pos, prefix, "2023",11,c("Product Manager"))

####### keep tests ########

keep <- table(data_eff_2021$keep_tests)
pieData(keep, prefix, "2021", colorStart = 4, info = "keepTests", withPercentage = T)

keep <- table(valid_data$keep_tests)
pieData(keep, prefix, "2023", colorStart = 3, info = "keepTests", withPercentage = T)

####### rates ########

eff_items <- c("readability","quality")
eff_items_label <- c("Readability","Quality")
def_quality_eff <- c("Very Low","Low","Moderate","High", "Very High")


eff_data_2023 <- valid_data[,eff_items]
colnames(eff_data_2023) <- eff_items_label
eff_data_2023 <- setLevels(eff_data_2023, def_quality_eff)
eff_results_2023 <- likert(eff_data_2023)

eff_data_2021 <- data_eff_2021[,eff_items]
colnames(eff_data_2021) <- eff_items_label
app_data_2021 <- setLevels(eff_data_2021, def_quality_eff)
eff_results_2021 <- likert(app_data_2021)

pdf(paste(GENERATED_FILES, "/new_exp_",prefix,"_likert_plot_2021.pdf", sep = ""), width = 7, height = 2)

likert.bar.plot(eff_results_2021, group.order = eff_items_label, plot.percents=TRUE, plot.percent.high= TRUE,
                plot.percent.low=TRUE, center = 3, colors = c("#f4a3a8","#ffc6c4","#D3D3D3","#c4e6c3","#96d2a4"), text.size=2.5) +
  theme_bw() +
  theme(panel.grid.major = element_blank()) +
  theme(legend.position="bottom") +
  theme(axis.text.y = element_text(colour = "black"))

dev.off()

pdf(paste(GENERATED_FILES, "/new_exp_",prefix,"_likert_plot_2023.pdf", sep = ""), width = 7, height = 2)

likert.bar.plot(eff_results_2023, group.order = eff_items_label, plot.percents=TRUE, plot.percent.high= TRUE,
                plot.percent.low=TRUE, center = 3, colors = c("#f4a3a8","#ffc6c4","#D3D3D3","#c4e6c3","#96d2a4"), text.size=2.5) +
  theme_bw() +
  theme(panel.grid.major = element_blank()) +
  theme(legend.position="bottom") +
  theme(axis.text.y = element_text(colour = "black"))


dev.off()

####### search-based selection ########

tbSelection <- table(valid_data$time_budget_option)
pieData(tbSelection, prefix, "2023", colorStart = 4, initAngle = 40,info = "timeoption", withPercentage = T)


tbSelection <- table(valid_data$time_budget_preference)
pieData(tbSelection, prefix, "2023", colorStart = 1, initAngle = 90,info = "timepreference", withPercentage = T)

####### table ########

effectivenessPRTable2023 <- function(prefix){
  TABLE = paste(GENERATED_FILES, "/new_exp_",prefix,"_prs.tex", sep = "")
  unlink(TABLE)
  sink(TABLE, append = TRUE, split = TRUE)

  cat("\\begin{tabular}{ ll rrrrrr }\\\\ \n")
  cat("\\toprule \n")
  cat("CS & Position & PR1: & PR2: Code  & PR2: Fault  & PR5: Time  & PR6: Enough \\\\ \n")
  cat(" &  & Familiarity & Coverage & Detection   &  Cost (minutes) &Time?  \\\\ \n")
  cat("\\midrule \n")

  for (i in 1:nrow(data_eff)) {
      
      cat("\\emph{",data_eff$CS[i],"}", sep = "")
      cat(" & ")
      cat(abbPosition(data_eff$Position[i]), data_eff$familiarity[i], labelBoolen(data_eff$Achieved_coverage[i], 1, "\\checkmark",""), labelBoolen(data_eff$detected_faults[i], 1, "\\checkmark",""), 
          #data_eff$time_budget_preference[i], 
          data_eff$time_cost[i], labelBoolen(data_eff$enough_time[i], "Y", "\\textbf{Y}", "N"), sep = " & ")
      cat("\\\\ \n")
      
      if(i %% 5 == 0 && i != nrow(data_eff)){
        cat("\\midrule \n")
      }
  }
  cat("\\midrule \n")
  cat("Median", "&  & ",median(data_eff$familiarity),"& & &  ",median(data_eff$time_cost),"&  \\\\ \n", sep = "")

  cat("Sum", "&  & &",nrow(subset(data_eff, data_eff$Achieved_coverage == 1))," &",
      nrow(subset(data_eff, data_eff$detected_faults == 1)),"  &   & ",nrow(subset(data_eff, data_eff$enough_time == "Y")), "/",nrow(data_eff),"  \\\\ \n", sep = "")

  cat("\\bottomrule \n")
  cat("\\end{tabular} \n")
  sink()
}

effectivenessPRTable2023(prefix)


effectivenessRQTable2023 <- function(prefix){
  TABLE = paste(GENERATED_FILES, "/new_exp_",prefix,"_qbs.tex", sep = "")
  unlink(TABLE)
  sink(TABLE, append = TRUE, split = TRUE)
  
  cat("\\begin{tabular}{ ll rrrrrr }\\\\ \n")
  cat("\\toprule \n")
  cat("CS & Position & QB1: & QB2:  & QB5: Keep  & QB7: Time & QB8: Time\\\\ \n")
  cat(" &  & Readability & Quality  &  Tests? & Preference  & Selection \\\\ \n")
  cat("\\midrule \n")
  
  for (i in 1:nrow(data_eff_2021)) {
    
    if(i > 2 && !identical(data_eff_2021$CS[i-1], data_eff_2021$CS[i]) && i != nrow(data_eff_2021)){
      cat("\\midrule \n")
    }
    
    cat("\\emph{",data_eff_2021$CS[i],"}", sep = "")
    cat(" & ")
    cat(abbPosition(data_eff_2021$Position[i]), data_eff_2021$readability[i], data_eff_2021$quality[i], labelBoolen(data_eff_2021$keep_tests[i], "Y", "\\checkmark",""), 
        " ", " ", sep = " & ")
    cat("\\\\ \n")
    
    
  }
  
  cat("\\midrule \n")
  
  for (i in 1:nrow(valid_data)) {
    
    if(i > 2 && !identical(valid_data$CS[i-1], valid_data$CS[i]) && i != nrow(valid_data)){
      cat("\\midrule \n")
    }
    
    cat("\\emph{",valid_data$CS[i],"}", sep = "")
    cat(" & ")
    cat(abbPosition(valid_data$Position[i]), valid_data$readability[i], valid_data$quality[i], labelBoolen(valid_data$keep_tests[i], "Y", "\\checkmark",""), valid_data$time_budget_preference[i], valid_data$time_budget_option[i], sep = " & ")
    cat("\\\\ \n")
    
    
  }
  
  cat("\\bottomrule \n")
  cat("\\end{tabular} \n")
  sink()
}

effectivenessRQTable2023(prefix)

